Nonperturbative Heavy-Flavor Transport Approach for Hot QCD Matter

The heavy charm and bottom quarks are unique probes of the transport properties of the quark-gluon plasma (QGP) and its hadronization in high-energy nuclear collisions. A key challenge in this context is to embed the interactions of the heavy quarks in the expanding medium compatible with the strong-coupling nature of the QGP, and thus to unravel the underlying microscopic mechanisms. In the present work we progress toward this goal by combining recent $T$-matrix interactions for elastic scattering with an effective transport implementation of gluon radiation, and apply these in a Langevin framework in a viscous hydrodynamic evolution. Hadronization of heavy quarks is evaluated using a modern recombination model with 4-momentum conservation, supplemented with fragmentation constrained by data in proton-proton collisions. Deploying this approach to charm-hadron observables in Pb-Pb collisions at the LHC yields fair agreement with experiment while also identifying areas of further systematic improvement of the simulations and its current input.

==> anc/A_of_p_fig1.csv <==
pt,VCP@300 MeV,WLC@300 MeV,VCP@196 MeV,WLC@196 MeV
0.000000,0.524838,0.553306,0.396521,0.305590
0.200000,0.526571,0.541681,0.392508,0.304506
0.400000,0.519017,0.527589,0.387667,0.300013
0.600000,0.504245,0.511030,0.381758,0.292112
0.800000,0.484320,0.492004,0.374542,0.280801
1.000000,0.461309,0.468578,0.365779,0.268852
1.200000,0.437280,0.441495,0.355229,0.255200
1.400000,0.414300,0.410756,0.342653,0.239844
1.600000,0.391626,0.383227,0.329515,0.225110
1.800000,0.369262,0.356988,0.315830,0.210349
2.000000,0.347663,0.331130,0.301645,0.195252
2.200000,0.327048,0.305655,0.287195,0.179820
2.400000,0.308411,0.283131,0.273012,0.166433
2.600000,0.291245,0.262822,0.259053,0.154410
2.800000,0.275292,0.244218,0.245369,0.143278
3.000000,0.260483,0.227321,0.232083,0.133038
3.200000,0.246750,0.212130,0.219319,0.123689
3.400000,0.234034,0.197564,0.207914,0.114844
3.600000,0.222258,0.184109,0.197310,0.106677
3.800000,0.211350,0.171921,0.187333,0.099244
4.000000,0.201240,0.161001,0.177936,0.092545
4.200000,0.191857,0.151348,0.169069,0.086581
4.400000,0.183130,0.142964,0.160684,0.081351
4.600000,0.174705,0.134310,0.152451,0.076039
4.800000,0.166825,0.126475,0.144632,0.071224
5.000000,0.159466,0.119459,0.137223,0.066905
5.200000,0.152599,0.113261,0.130216,0.063082
5.400000,0.146198,0.107883,0.123608,0.059755
5.600000,0.140236,0.103324,0.117392,0.056924
5.800000,0.134679,0.099168,0.111593,0.054348
6.000000,0.129483,0.094288,0.106267,0.051373
6.200000,0.124648,0.089753,0.101303,0.048619
6.400000,0.120153,0.085561,0.096679,0.046085
6.600000,0.115974,0.081713,0.092376,0.043772
6.800000,0.112088,0.078210,0.088374,0.041679
7.000000,0.108471,0.075050,0.084652,0.039808
7.200000,0.105101,0.072235,0.081190,0.038156
7.400000,0.101873,0.069448,0.077898,0.036520
7.600000,0.098794,0.066691,0.074783,0.034902
7.800000,0.095909,0.064152,0.071881,0.033421
8.000000,0.093208,0.061828,0.069183,0.032078
8.200000,0.090679,0.059721,0.066679,0.030872
8.400000,0.088311,0.057830,0.064360,0.029804
8.600000,0.086096,0.056155,0.062216,0.028874
8.800000,0.084021,0.054697,0.060238,0.028081
9.000000,0.082077,0.053431,0.058415,0.027410
9.200000,0.080252,0.051865,0.056739,0.026514
9.400000,0.078537,0.050404,0.055200,0.025679
9.600000,0.076920,0.049046,0.053789,0.024902
9.800000,0.075392,0.047794,0.052495,0.024185
10.000000,0.073941,0.046645,0.051310,0.023528
10.200000,0.072557,0.045601,0.050223,0.022929
10.400000,0.071229,0.044661,0.049225,0.022390
10.600000,0.069948,0.043825,0.048307,0.021911
10.800000,0.068702,0.043094,0.047459,0.021491
11.000000,0.067571,0.042279,0.046699,0.021047
11.200000,0.066552,0.041392,0.046020,0.020586
11.400000,0.065589,0.040546,0.045397,0.020158
11.600000,0.064676,0.039743,0.044823,0.019761
11.800000,0.063807,0.038981,0.044291,0.019396
12.000000,0.062976,0.038261,0.043791,0.019064
12.200000,0.062179,0.037583,0.043315,0.018763
12.400000,0.061408,0.036947,0.042857,0.018494
12.600000,0.060658,0.036352,0.042406,0.018258
12.800000,0.059924,0.035799,0.041957,0.018053
13.000000,0.059199,0.035288,0.041499,0.017881
13.200000,0.058479,0.034819,0.041026,0.017740
13.400000,0.057757,0.034391,0.040528,0.017631
13.600000,0.057027,0.034005,0.039999,0.017555
13.800000,0.056285,0.033661,0.039430,0.017510
14.000000,0.055523,0.033359,0.038812,0.017498
14.200000,0.054737,0.033098,0.038138,0.017518
14.400000,0.053920,0.032880,0.037400,0.017569
14.600000,0.053068,0.032703,0.036589,0.017653
14.800000,0.052173,0.032568,0.035698,0.017768
15.000000,0.051232,0.032474,0.034717,0.017916
15.200000,0.050651,0.032103,0.034310,0.017793
15.400000,0.050089,0.031744,0.033918,0.017675
15.600000,0.049546,0.031396,0.033541,0.017560
15.800000,0.049021,0.031062,0.033177,0.017449
16.000000,0.048513,0.030739,0.032827,0.017343
16.200000,0.048021,0.030428,0.032491,0.017240
16.400000,0.047546,0.030130,0.032167,0.017142
16.600000,0.047087,0.029844,0.031856,0.017047
16.800000,0.046644,0.029570,0.031557,0.016957
17.000000,0.046215,0.029308,0.031269,0.016870
17.200000,0.045800,0.029058,0.030992,0.016788
17.400000,0.045400,0.028820,0.030726,0.016710
17.600000,0.045013,0.028595,0.030471,0.016635
17.800000,0.044638,0.028382,0.030225,0.016565
18.000000,0.044276,0.028181,0.029989,0.016499
18.200000,0.043926,0.027992,0.029762,0.016436
18.400000,0.043588,0.027815,0.029544,0.016378
18.600000,0.043260,0.027650,0.029333,0.016324
18.800000,0.042943,0.027498,0.029131,0.016274
19.000000,0.042635,0.027358,0.028936,0.016227
19.200000,0.042337,0.027229,0.028747,0.016185
19.400000,0.042048,0.027114,0.028566,0.016147
19.600000,0.041767,0.027010,0.028390,0.016113
19.800000,0.041495,0.026918,0.028220,0.016083
20.000000,0.041229,0.026839,0.028056,0.016057
20.200000,0.040935,0.026699,0.027863,0.016007
20.400000,0.040648,0.026562,0.027676,0.015957
20.600000,0.040367,0.026426,0.027493,0.015908
20.800000,0.040093,0.026292,0.027315,0.015859
21.000000,0.039825,0.026160,0.027141,0.015810
21.200000,0.039563,0.026029,0.026971,0.015762
21.400000,0.039307,0.025901,0.026806,0.015714
21.600000,0.039057,0.025774,0.026644,0.015667
21.800000,0.038813,0.025649,0.026487,0.015620
22.000000,0.038574,0.025525,0.026333,0.015574
22.200000,0.038341,0.025404,0.026183,0.015528
22.400000,0.038113,0.025284,0.026036,0.015483
22.600000,0.037890,0.025166,0.025893,0.015437
22.800000,0.037672,0.025050,0.025754,0.015393
23.000000,0.037459,0.024935,0.025617,0.015349
23.200000,0.037251,0.024822,0.025484,0.015305
23.400000,0.037047,0.024711,0.025354,0.015262
23.600000,0.036847,0.024602,0.025227,0.015219
23.800000,0.036652,0.024495,0.025102,0.015176
24.000000,0.036460,0.024389,0.024981,0.015134
24.200000,0.036273,0.024285,0.024861,0.015093
24.400000,0.036089,0.024183,0.024745,0.015052
24.600000,0.035909,0.024083,0.024630,0.015011
24.800000,0.035732,0.023984,0.024518,0.014971
25.000000,0.035559,0.023888,0.024408,0.014931
25.200000,0.035388,0.023793,0.024301,0.014891
25.400000,0.035221,0.023699,0.024195,0.014852
25.600000,0.035056,0.023608,0.024090,0.014814
25.800000,0.034894,0.023518,0.023988,0.014776
26.000000,0.034735,0.023430,0.023887,0.014738
26.200000,0.034578,0.023344,0.023787,0.014701
26.400000,0.034423,0.023260,0.023689,0.014664
26.600000,0.034270,0.023177,0.023592,0.014628
26.800000,0.034119,0.023096,0.023497,0.014592
27.000000,0.033970,0.023017,0.023402,0.014556
27.200000,0.033823,0.022940,0.023308,0.014521
27.400000,0.033676,0.022865,0.023215,0.014486
27.600000,0.033532,0.022791,0.023123,0.014452
27.800000,0.033388,0.022719,0.023031,0.014419
28.000000,0.033245,0.022649,0.022940,0.014385
28.200000,0.033104,0.022580,0.022849,0.014352
28.400000,0.032963,0.022514,0.022758,0.014320
28.600000,0.032822,0.022449,0.022667,0.014288
28.800000,0.032682,0.022386,0.022577,0.014256
29.000000,0.032542,0.022324,0.022486,0.014225
29.200000,0.032402,0.022265,0.022395,0.014194
29.400000,0.032262,0.022207,0.022304,0.014164
29.600000,0.032122,0.022151,0.022212,0.014134
29.800000,0.031981,0.022097,0.022120,0.014105
30.000000,0.031840,0.022044,0.022027,0.014076


==> anc/Ds_D0_fig4.csv <==
pt_m_plot,Ds_D0_lower_band_vcp,Ds_D0_upper_band_vcp,Ds_D0_lower_band_wlc,Ds_D0_upper_band_wlc,Ds_D0_pp
0.256410,0.265280,0.229932,0.233858,0.252899,0.252804
0.769231,0.276945,0.236914,0.237239,0.268547,0.252322
1.282051,0.288064,0.247848,0.246749,0.286490,0.252981
1.794872,0.307963,0.259049,0.261526,0.306772,0.254455
2.307692,0.326629,0.270759,0.272448,0.323929,0.256420
2.820513,0.336642,0.283418,0.280584,0.334512,0.258554
3.333333,0.342822,0.295442,0.283606,0.339063,0.260531
3.846154,0.344260,0.291799,0.280751,0.331971,0.262067
4.358974,0.333699,0.278738,0.264582,0.325112,0.263153
4.871795,0.319805,0.265763,0.254659,0.311187,0.263894
5.384615,0.309356,0.258218,0.247604,0.300772,0.264395
5.897436,0.294232,0.241403,0.239973,0.288117,0.264749
6.410256,0.284387,0.240394,0.232560,0.281261,0.265023
6.923077,0.277986,0.228922,0.229511,0.276506,0.265266
7.435897,0.270839,0.226327,0.229050,0.269221,0.265337
7.948718,0.265942,0.222094,0.224636,0.263572,0.264963
8.461538,0.262146,0.223735,0.223898,0.257828,0.263916
8.974359,0.261472,0.222342,0.223640,0.255655,0.262563
9.487179,0.261259,0.224027,0.222317,0.253764,0.261677
10.000000,0.258633,0.230533,0.227806,0.257228,0.261889
10.512821,0.258485,0.231220,0.231310,0.257333,0.262824
11.025641,0.260943,0.230478,0.232413,0.258274,0.263730
11.538462,0.258275,0.235912,0.234885,0.256857,0.264254
12.051282,0.259719,0.234779,0.236713,0.253416,0.264310


==> anc/RAA_0_10_fig3.csv <==
pt , RAA WLC, RAA  VCP
0.256410,0.587315,0.559412
0.769231,0.666987,0.650742
1.282051,0.783327,0.784839
1.794872,0.906060,0.936990
2.307692,0.953270,1.005998
2.820513,0.864336,0.932632
3.333333,0.711572,0.774772
3.846154,0.562892,0.589464
4.358974,0.445483,0.436358
4.871795,0.376562,0.333624
5.384615,0.333442,0.270923
5.897436,0.303562,0.233033
6.410256,0.301625,0.211671
6.923077,0.291083,0.204867
7.435897,0.281128,0.190167
7.948718,0.281973,0.188489
8.461538,0.274305,0.189317
8.974359,0.276470,0.187169
9.487179,0.273899,0.189243
10.000000,0.271494,0.189188
10.512821,0.274243,0.191250
11.025641,0.270715,0.191444
11.538462,0.269170,0.191143
12.051282,0.266924,0.194100
12.564103,0.262356,0.193065
13.076923,0.265909,0.194045
13.589744,0.261019,0.193496
14.102564,0.259418,0.192699
14.615385,0.255654,0.198383
15.128205,0.252314,0.196107


==> anc/RAA_30_50_fig3.csv <==
pt ,charm RAA WLC, AA RAA WLC, charm RAA VCP,RAA VCP-central(25%), RAA VCP-30%, RAA VCP-20%
0.256410,1.903540,0.568566,1.871458,0.559091,0.526646,0.607452
0.769231,1.488793,0.637007,1.522681,0.648795,0.597067,0.704225
1.282051,1.173155,0.743450,1.192191,0.765097,0.688255,0.804684
1.794872,0.890539,0.868418,0.959795,0.877267,0.802847,0.938205
2.307692,0.676338,0.912742,0.719586,0.929465,0.864309,0.988897
2.820513,0.535230,0.869760,0.544075,0.883965,0.806342,0.922062
3.333333,0.430566,0.804917,0.415829,0.775565,0.733487,0.816779
3.846154,0.392985,0.716897,0.337065,0.632627,0.607675,0.686268
4.358974,0.366007,0.666038,0.293815,0.533925,0.527009,0.578466
4.871795,0.343322,0.627531,0.273183,0.473437,0.464873,0.507834
5.384615,0.340980,0.582846,0.260079,0.445588,0.420970,0.457422
5.897436,0.354490,0.577377,0.258257,0.410857,0.397939,0.433209
6.410256,0.353224,0.565473,0.260946,0.404573,0.386546,0.418616
6.923077,0.357809,0.560273,0.263398,0.399218,0.385914,0.416441
7.435897,0.364164,0.552146,0.266430,0.393503,0.386276,0.415701
7.948718,0.371863,0.558691,0.276605,0.391715,0.386821,0.409599
8.461538,0.378798,0.554480,0.280401,0.393253,0.385346,0.405555
8.974359,0.390019,0.554281,0.287317,0.386737,0.379627,0.408293
9.487179,0.399061,0.546499,0.297333,0.384739,0.376683,0.409888
10.000000,0.410540,0.545414,0.305235,0.386078,0.380699,0.402517
10.512821,0.422195,0.547092,0.312359,0.385432,0.384817,0.397258
11.025641,0.425096,0.549546,0.320147,0.392432,0.386964,0.398812
11.538462,0.431563,0.548401,0.324714,0.391120,0.389568,0.401880
12.051282,0.438382,0.550928,0.335226,0.395597,0.392472,0.405592
12.564103,0.443713,0.554077,0.340393,0.398027,0.394956,0.411119
13.076923,0.447663,0.534855,0.345901,0.396385,0.396300,0.415337
13.589744,0.457787,0.541676,0.353445,0.396350,0.395784,0.414616
14.102564,0.450788,0.539009,0.354619,0.393532,0.392689,0.411300
14.615385,0.458556,0.542666,0.361993,0.393711,0.386294,0.408647
15.128205,0.468541,0.547606,0.374019,0.393977,0.375881,0.409917


==> anc/pt_spectra_pp_fig2.csv <==
pt,charm,lambda_c,D0,Ds
0.256410,60.382235,56.935309,92.728398,20.496450
0.769231,178.838953,111.634491,182.579005,42.001928
1.282051,290.808642,104.862961,191.440740,45.267839
1.794872,321.967698,74.949094,148.825351,35.733707
2.307692,279.800536,47.792709,101.374754,24.548473
2.820513,216.242572,29.717692,66.758830,16.235707
3.333333,159.167938,18.534574,43.581055,10.608666
3.846154,115.261571,11.853424,28.602395,7.044697
4.358974,83.152088,7.721634,19.064872,4.712124
4.871795,60.186756,5.158258,13.073620,3.238536
5.384615,43.955952,3.560626,9.110365,2.273837
5.897436,32.503608,2.498601,6.508815,1.606525
6.410256,24.353640,1.788558,4.723805,1.171810
6.923077,18.463474,1.300897,3.452980,0.865233
7.435897,14.151900,0.965231,2.588679,0.648120
7.948718,10.962608,0.725953,1.944225,0.490647
8.461538,8.578176,0.547951,1.496750,0.373068
8.974359,6.775226,0.421064,1.164969,0.291712
9.487179,5.398275,0.324136,0.906291,0.226908
10.000000,4.336579,0.253133,0.712830,0.177135


==> anc/v2_0_10_fig3.csv <==
pt , AA v2 WLC, v2  VCP
0.256410,-0.005355,-0.002528
0.769231,-0.001227,0.007031
1.282051,0.011831,0.017051
1.794872,0.027667,0.031668
2.307692,0.039980,0.047626
2.820513,0.051084,0.061713
3.333333,0.056029,0.064539
3.846154,0.051979,0.068045
4.358974,0.041664,0.063609
4.871795,0.035544,0.052798
5.384615,0.028431,0.047764
5.897436,0.022400,0.039701
6.410256,0.019160,0.030025
6.923077,0.018198,0.023548
7.435897,0.017547,0.021946
7.948718,0.015982,0.018077
8.461538,0.019571,0.018692
8.974359,0.015143,0.017024
9.487179,0.015192,0.015509
10.000000,0.013879,0.014877
10.512821,0.014847,0.015620
11.025641,0.012828,0.012361
11.538462,0.013488,0.013557
12.051282,0.011777,0.015548
12.564103,0.013450,0.019154
13.076923,0.014951,0.013038
13.589744,0.014666,0.016912
14.102564,0.013420,0.019669
14.615385,0.013385,0.016592
15.128205,0.010140,0.017052


==> anc/v2_30_50_fig3.csv <==
pt ,charm v2 WLC, AA v2 WLC, charm v2 VCP,v2 VCP
0.256410,0.001469,-0.000468,0.000266,0.003156
0.769231,0.030089,0.022422,0.028586,0.027985
1.282051,0.055145,0.057222,0.060168,0.068426
1.794872,0.088348,0.100324,0.109187,0.102716
2.307692,0.111064,0.131205,0.134257,0.139556
2.820513,0.115083,0.149406,0.151522,0.167631
3.333333,0.094643,0.150561,0.144457,0.188229
3.846154,0.079923,0.135952,0.129404,0.188371
4.358974,0.071443,0.117825,0.110522,0.164629
4.871795,0.056440,0.108106,0.093460,0.143655
5.384615,0.053418,0.096706,0.073531,0.121051
5.897436,0.046420,0.085544,0.069654,0.113150
6.410256,0.040143,0.076247,0.063623,0.093064
6.923077,0.042167,0.076079,0.057569,0.087330
7.435897,0.030167,0.072079,0.050164,0.077201
7.948718,0.035263,0.066875,0.055501,0.072859
8.461538,0.039474,0.066319,0.048285,0.068500
8.974359,0.031919,0.064571,0.042132,0.068419
9.487179,0.034121,0.064056,0.038887,0.065802
10.000000,0.037704,0.059510,0.039128,0.061379
10.512821,0.030397,0.058348,0.038919,0.059347
11.025641,0.036881,0.058838,0.038455,0.059738
11.538462,0.030135,0.059853,0.032700,0.059403
12.051282,0.038983,0.056910,0.033638,0.058879
12.564103,0.034383,0.056639,0.038421,0.057344
13.076923,0.033719,0.054465,0.028371,0.055823
13.589744,0.031641,0.055987,0.037051,0.053943
14.102564,0.042451,0.055069,0.030915,0.056249
14.615385,0.034952,0.048972,0.036691,0.052183
15.128205,0.032766,0.049296,0.041048,0.045323

